Nonlinear Gravitational Radiation Reaction: Failed Tail, Memories & Squares

Using the Schwinger-Keldysh "in-in" effective field theory (EFT) framework, we complete the knowledge of nonlinear gravitational radiation-reaction effects in the (relative) dynamics of binary systems at fifth Post-Newtonian (5PN) order. Diffeomorphism invariance plays a key role guaranteeing that the Ward identities are obeyed (in background-field gauge). Nonlocal-in-time (memory) effects appear in the soft-frequency limit as boundary terms in the effective action, consistently with the loss of (canonical) angular momentum. We identify a conservative sector through Feynman's $i0^+$-prescription. Notably, terms at second order in the (linear) radiation-reaction force also produce conservative-like effects (as we likewise demonstrate in electromagnetism). For the sake of comparison, we derive the ${\cal O}(G^4)$ contribution to the total (even-in-velocity) 5PN relative scattering angle. We find perfect agreement in the overlap with the state of the art in the Post-Minkowskian expansion, both in the conservative and dissipative sectors, resolving the (apparent) discrepancy with previous EFT results. We will return to the full conservative part of the 5PN dynamics elsewhere.

==> anc/anc-5PN.m <==
(* ::Package:: *)

(* ::Section:: *)
(*Ancillary*)


(*
Ancillary file for the paper "Nonlinear Gravitational Radiation Reaction: Failed tail, Memories & Squares" by R.A. Porto, M.M. Riva, Z. Yang.

Variables used:
- G: Newton constant
- M: total mass
- nu: symmetric mass ratio m_1 m_2/M^2
- r: modulo of radius r = |x_1 - x_2|
- n[a]: radial direction r[a]/r
- v[a]: relative velocity v[a]
- vm: modulo of relative velocity v = |v_1 - v_2|
- vn: product of relative velocity and radial direction v[a]n[-a]

This file contains machine-readable version of the following 5PN accelerations:
-Failed tail relative acceleration aFT[a] eq. (4.24)
-Memory relative acceleration aM[a] eq. (4.25)
-Radiation-reaction squared acceleration aRR2[a] eq. (4.28)
*)


(* ::Subsection:: *)
(*accelerations *)


aFT[a_]:=G^5 M^5 ((88 nu^2 vm^2 n[a])/(15 r^6) + (1592 nu^2 vn^2 n[a])/(15 r^6) - (112 nu^2 vn v[a])/r^6) + G^4 M^4 (-((188 nu^2 vm^4 n[a])/(5 r^5)) - (652 nu^2 vm^2 vn^2 n[a])/(5 r^5) + (504 nu^2 vn^4 n[a])/r^5 + (280 nu^2 vm^2 vn v[a])/r^5 - (616 nu^2 vn^3 v[a])/r^5) + G^3 M^3 ((36 nu^2 vm^6 n[a])/r^4 - (288 nu^2 vm^4 vn^2 n[a])/r^4 + (112 nu^2 vm^2 vn^4 n[a])/r^4 + (252 nu^2 vn^6 n[a])/r^4 - (84 nu^2 vm^4 vn v[a])/r^4 + (588 nu^2 vm^2 vn^3 v[a])/r^4 - (616 nu^2 vn^5 v[a])/r^4);

aM[a_]:= -((824 G^6 M^6 nu^2 n[a])/(63 r^7)) + G^5 M^5 (-((2704 nu^2 vm^2 n[a])/(105 r^6)) - (37684 nu^2 vn^2 n[a])/(315 r^6) + (524 nu^2 vn v[a])/(105 r^6)) + G^4 M^4 ((11120 nu^2 vm^4 n[a])/(63 r^5) - (127856 nu^2 vm^2 vn^2 n[a])/(105 r^5) + (6816 nu^2 vn^4 n[a])/(7 r^5) + (42884 nu^2 vm^2 vn v[a])/(105 r^5) - (3196 nu^2 vn^3 v[a])/(7 r^5)) + G^3 M^3 (-((4968 nu^2 vm^6 n[a])/(35 r^4)) + (2190 nu^2 vm^4 vn^2 n[a])/r^4 - (5244 nu^2 vm^2 vn^4 n[a])/r^4 + (3222 nu^2 vn^6 n[a])/r^4 - (19266 nu^2 vm^4 vn v[a])/(35 r^4) + (13548 nu^2 vm^2 vn^3 v[a])/(7 r^4) - (1422 nu^2 vn^5 v[a])/r^4);
    
aRR2[a_]:= (1792 G^6 M^6 nu^2 n[a])/(75 r^7) + G^5 M^5 ((19904 nu^2 vm^2 n[a])/(225 r^6) + (44096 nu^2 vn^2 n[a])/(225 r^6) - (1664 nu^2 vn v[a])/(25 r^6)) + G^4 M^4 (-((124736 nu^2 vm^4 n[a])/(225 r^5)) + (300064 nu^2 vm^2 vn^2 n[a])/(75 r^5) - (48544 nu^2 vn^4 n[a])/(15 r^5) - (122944 nu^2 vm^2 vn v[a])/(75 r^5) + (7808 nu^2 vn^3 v[a])/(5 r^5)) + G^3 M^3 ((2688 nu^2 vm^6 n[a])/(5 r^4) - (39936 nu^2 vm^4 vn^2 n[a])/(5 r^4) + (92624 nu^2 vm^2 vn^4 n[a])/(5 r^4) - (11088 nu^2 vn^6 n[a])/r^4 + (11808 nu^2 vm^4 vn v[a])/(5 r^4) - (39184 nu^2 vm^2 vn^3 v[a])/(5 r^4) + (5488 nu^2 vn^5 v[a])/r^4);

